Training Multiscale-CNN for Large Microscopy Image Classification in One Hour

Existing approaches to train neural networks that use large images require to either crop or down-sample data during pre-processing, use small batch sizes, or split the model across devices mainly due to the prohibitively limited memory capacity available on GPUs and emerging accelerators. These techniques often lead to longer time to convergence or time to train (TTT), and in some cases, lower model accuracy. CPUs, on the other hand, can leverage significant amounts of memory. While much work has been done on parallelizing neural network training on multiple CPUs, little attention has been given to tune neural network training with large images on CPUs. In this work, we train a multi-scale convolutional neural network (M-CNN) to classify large biomedical images for high content screening in one hour. The ability to leverage large memory capacity on CPUs enables us to scale to larger batch sizes without having to crop or down-sample the input images. In conjunction with large batch sizes, we find a generalized methodology of linearly scaling of learning rate and train M-CNN to state-of-the-art (SOTA) accuracy of 99% within one hour. We achieve fast time to convergence using 128 two socket Intel Xeon 6148 processor nodes with 192GB DDR4 memory connected with 100Gbps Intel Omnipath architecture.

==> mcnn_paper.R <==

figure1b <- function(){
	df <- data.frame(
		"activation"=c(3, 6, 11, 21),
		"bs"=c(8, 16, 32, 64)
	)
	tmp <- barplot(
		df$activation,
		names.arg=df$bs, 
		las=1,
		ylim=c(0, 25),
		ylab="Activation Size (GB)",
		xlab="Batch Size",
		main="",
		cex.axis=1.2,
		cex.lab=1.2
	)
	text(c(0.7, 1.9, 3.1, 4.3), df$activation + 1, as.character(df$activation))
}

figure2 <- function(){
	df <- data.frame(
		"CL"=0:12, 
		"DATA"=c(60, 144, 72, 108, 96, 144, 88, 40, 168, 144, 84, 96, 440)
	)
	barplot(
		df$DATA, 
		names.arg=df$CL, 
		las=1, 
		ylim=c(0, 500), 
		main="", 
		ylab="Count", 
		xlab="Class",
		cex.axis=1.2,
		cex.lab=1.2
	)
}

figure3a <- function(){
	df <- data.frame(
		"bsize"=c(4, 8, 16, 32, 64),
		"throughput"=c(5.4, 6.8, 9.5, 13.1, 12.7)
	)
	barplot(
		df$throughput, 
		names.arg=df$bsize, 
		las=1, 
		ylim=c(0, 20), 
		main="", 
		ylab="Throughput (Images/sec)", 
		xlab="Batch Size",
		cex.axis=1.2,
		cex.lab=1.2
	)
}
figure3b <- function(){
	df <- data.frame(
		"bsize"=c(4, 8, 16, 32, 64),
		"memory"=c(13.3, 17.5, 30.9, 47.5, 80)
	)
	barplot(
		df$memory, 
		names.arg=df$bsize, 
		las=1, 
		ylim=c(0, 200), 
		main="", 
		ylab="Memory Consumed (GB)", 
		xlab="Batch Size",
		cex.axis=1.2,
		cex.lab=1.2
	)
}
figure3c <- function(){
	df <- data.frame(
		"bsize"=c(4, 8, 16, 32, 64),
		"throughput"=c(12.4, 16.3, 17.7, 17.7, 18.4)
	)
	barplot(
		df$throughput, 
		names.arg=df$bsize, 
		las=1, 
		ylim=c(0, 20), 
		main="", 
		ylab="Throughput (Images/sec)", 
		xlab="Batch Size",
		cex.axis=1.2,
		cex.lab=1.2
	)
}
figure3d <- function(){
	df <- data.frame(
		"bsize"=c(4, 8, 16, 32, 64),
		"memory"=c(53, 64, 91, 125, 187)
	)
	barplot(
		df$memory, 
		names.arg=df$bsize, 
		las=1, 
		ylim=c(0, 200), 
		main="", 
		ylab="Memory Consumed (GB)", 
		xlab="Batch Size",
		cex.axis=1.2,
		cex.lab=1.2
	)
}


figure5a <- function(){
	df <- data.frame(
		"epoch"=1:30,
		"loss"=c(1.85, 1.87, 1.74, 1.74, 1.76, 1.87, 1.5, 1.42, 1.7, 1.36, 1.33, 0.73, 1.1, 0.5, 0.5, 0.47, 0.39, 0.23, 0.46, 0.9, 0.16, 0.16, 0.1, 0.08, 0.06, 0.06, 0.06, 0.05, 0.05, 0.05)
	)
	plot(
		df$epoch,
		df$loss,
		ylab="Training Loss",
		xlab="Epoch",
		ylim=c(0, 2),
		type="n",
		las=1
	)
	grid()
	lines(spline(df$epoch, df$loss), col="blue", lwd=3)
}
figure5b <- function(){
	df <- data.frame(
		"epoch"=1:30,
		"top1"=c(0.3353,  0.3838,  0.367,  0.3858,  0.3442,  0.3978,  .5786,  0.5875,  0.4688,  0.5351, 0.6775,  0.7319,  0.4619,  0.6884,  0.8536,  0.8546,  0.7488,  0.9377,  0.9031,  0.8239, 0.9753,  0.9842,  0.9941,  0.9921,  0.997,  0.996,  0.998,  0.998,  1,  1),
		"top5"=c(0.821,  0.8516,  0.8655,  0.8922,  0.6983,  0.8131,  0.9327,  0.9347,  0.8853,  0.9604, 0.9743,  0.9773,  0.8813,  0.9644,  0.9862,  0.9921,  0.9941,  0.998,  0.9951,  0.999, 1,  1,  1,  1,  1,  1,  1,  1,  1,  1)
	)
	plot(
		df$epoch,
		df$loss,
		ylab="Validation Accuracy",
		xlab="Epoch",
		ylim=c(0.3, 1),
		xlim=c(-1, 30),
		type="n",
		las=1
	)
	grid()
	lines(spline(df$epoch, df$top1), col="blue", lwd=3)
	lines(spline(df$epoch, df$top5), col="red", lwd=3)
	legend(x=20.45, y=0.38, legend=c("top-1 accuracy", "top-5 accuracy"), lwd=3, col=c("blue", "red"), bg="white")
}

figure6 <- function(){
	df <- data.frame(
		"bs"=c(1, 2, 4, 8),
		"speedup"=c(1, 1.6, 2.5, 6.6)
	)
	barplot(
		df$speedup, 
		names.arg=df$bs, 
		las=1, 
		ylim=c(0, 7), 
		main="", 
		ylab="Speeup in TTT Relative to Single Machine", 
		xlab="Number of Nodes",
		cex.axis=1.2,
		cex.lab=1.2
	)

}

figure7 <- function(n, lr){
	#figure7(n=df$n64, lr=df$n64LR)
	setwd("~/hgWD/Novartis/Novartis/Writing/mcnn/")
	df <- read.table("epochTTT.txt", sep="\t", header=T)
	par(mar=c(5, 4, 4, 4))
	plot(
		df$epoch,
		n,
		ylim=c(0,1),
		xlim=c(-1, 21),
		las=1,
		ylab="Top-1 Accuracy",
		xlab="Epoch",
		type="n"
	)
	grid()
	lines(spline(df$epoch, n), col="black", lwd=3)
	lines(spline(df$epoch, lr*30), col="darkorange", lwd=3)
	legend(x=13, y=0.9, legend=c("Accuracy", "Learning Rate"), lwd=3, col=c("black", "darkorange"), bg="white")
	axis(4, at=seq(from=0, to=1, by=0.5/3), labels=seq(from=0, to=3, by=0.5), las=1)
	mtext("LR", side=4, las=0, line=2.4)
}

figure8 <- function(){
	df <- data.frame(
		"at"=1:7,
		"nodes"=c(1, 2, 4, 8, 16, 32, 64),
		"ideal"=c(1, 2, 4, 8, 16, 32, 64),
		"speedup"=c(1, 2, 4, 7, 15, 25, 36),
		"efficiency"=c(100, 100, 100, 88, 94, 78, 56)
	)
	par(mar=c(5, 4, 4, 4))
	plot(
		df$nodes,
		df$ideal,
		type="n",
		las=1,
		ylab="Speedup",
		xlab="",
		axes=FALSE,
	)
	grid()
	lines(df$nodes, df$ideal, col="black", lwd=3)
	lines(df$nodes, df$speedup, col="darkorange", lwd=3)
	box()
	axis(1, at=seq(from=min(df$nodes), to=max(df$nodes), length.out=7), labels=df$nodes)
	mtext("Nodes", side=1, las=0, line=2.4)
	mtext("Scaling Efficiency", side=4, las=0, line=2.4)
}
figure6()







